Reinforcement Learning with Random Delays

Action and observation delays commonly occur in many Reinforcement Learning applications, such as remote control scenarios. We study the anatomy of randomly delayed environments, and show that partially resampling trajectory fragments in hindsight allows for off-policy multi-step value estimation. We apply this principle to derive Delay-Correcting Actor-Critic (DCAC), an algorithm based on Soft Actor-Critic with significantly better performance in environments with delays. This is shown theoretically and also demonstrated practically on a delay-augmented version of the MuJoCo continuous control benchmark.

==> utils/gen-all-plots.sh <==
#!/bin/bash


for i in \
    0,1,0,1 \
    0,2,0,1 \
    0,1,0,2 \
    1,2,1,2 \
    0,3,0,3 \
    2,3,2,3 \

    do IFS=","
    set -- $i
    python plot_wandb.py --min-act-delay=$1 --max-act-delay=$2 --min-obs-delay=$3 --max-obs-delay=$4

    convert Ant-v2.png HalfCheetah-v2.png Walker2d-v2.png +append s.png && convert Hopper-v2.png Humanoid-v2.png Reacher-v2.png +append t.png && convert s.png t.png -append st.png; rm s.png t.png; mv st.png $1$2$3$4.png
done




==> utils/plot-hist-simon-mod-yann.py <==

import numpy as np
import matplotlib.pyplot as plt
import pickle
from matplotlib.ticker import PercentFormatter
plt.style.use('ggplot')
#
with open('history.pkl', 'rb') as f:
    data = pickle.load(f)
    data = np.asarray(data)
    data *= 1000
plt.figure(figsize=(3.3, 2.9))
plt.hist(data,
    bins=6,
    # bins='auto',
    facecolor='dimgray',
    range=(0, 60),
    # log=True,
    rwidth=0.97,
    # density=1,
    weights=[1/len(data)]*len(data),
    )

# h, _ = np.histogram(data, bins=50, range=(0, 60), weights=[1/len(data)]*len(data))
# print(sum(h))
# plt.plot(h)
#
plt.gca().yaxis.set_major_formatter(PercentFormatter(1))
#
plt.xlabel('Round trip time in ms')
plt.ylabel('Relative frequency')
#plt.title('Measured communication delays')
plt.tight_layout()
#
# plt.savefig('histogram.jpg')
plt.savefig('histogram.jpg', dpi=300)
plt.show()


==> utils/plot-hist-simon.py <==

import numpy as np
import matplotlib.pyplot as plt
import pickle
from matplotlib.ticker import PercentFormatter
plt.style.use('ggplot')
#
with open('history.pkl', 'rb') as f:
    data = pickle.load(f)
    data = np.asarray(data)
    data *= 1000
plt.figure(figsize=(3.3, 2.9))
plt.hist(data,
    bins=8,
    # bins='auto',
    facecolor='dimgray',
    range=(0, 64),
    # log=True,
    rwidth=0.97,
    # density=1,
    weights=[1/len(data)]*len(data),
    )

# h, _ = np.histogram(data, bins=50, range=(0, 60), weights=[1/len(data)]*len(data))
# print(sum(h))
# plt.plot(h)
#
plt.gca().yaxis.set_major_formatter(PercentFormatter(1))
#
plt.xlabel('Round trip time in ms')
plt.ylabel('Relative frequency')
#plt.title('Measured communication delays')
plt.tight_layout()
#
# plt.savefig('histogram.jpg')
plt.savefig('histogram.jpg', dpi=300)
plt.show()


==> utils/plot-hist.py <==

import numpy as np
import matplotlib.pyplot as plt
import pickle

plt.style.use('ggplot')

if __name__ == '__main__':

    with open('history.pkl', 'rb') as f:
        data = pickle.load(f)

    plt.figure(figsize=(3.3, 2.9))
    plt.hist(data,
        bins=50,
        facecolor='dimgray',
        range=(0, 0.1),
        log=True,
        rwidth=0.7,
        )

    plt.xlabel('Round trip time (s)')
    plt.ylabel('Number of examples')
    #plt.title('Measured communication delays')
    plt.tight_layout()

    plt.savefig('histogram.pdf')
    plt.show()


==> utils/plot_wandb.py <==
"""
Requirements:
pip install wandb
export WANDB_API_KEY=XXX
"""

import pdb

import wandb
import numpy as np
import matplotlib
matplotlib.use('agg')
from matplotlib import pyplot as plt
import argparse

from sys import argv
import os

plt.style.use('ggplot')


parser = argparse.ArgumentParser(description="generate plots")
parser.add_argument("--min-obs-delay", type=int, default=0)
parser.add_argument("--max-obs-delay", type=int, default=1)
parser.add_argument("--min-act-delay", type=int, default=0)
parser.add_argument("--max-act-delay", type=int, default=1)
parser.add_argument("--gc", type=float, default=266)

config = parser.parse_args()



def flatten_dict(d, sep='.'):
  """specifically for mongodb queries"""
  r = {}
  for k, v in d.items():
    if isinstance(v, dict) and all(not l.startswith('$') for l in v):
      r.update((k + sep + l, w) for l, w in flatten_dict(v).items())
    else:
      r[k] = v
  return r


class Figure:
  def __init__(self, size=None, dpi=None):
    self.dpi = dpi
    self.size = size
    f, ax = plt.subplots(figsize=self.size, dpi=self.dpi)
    self.fig: plt.Figure = f
    self.ax: plt.Axes = ax

  def rgb(self, height=None, width=None):
    fig = self.fig
    from matplotlib.backends.backend_agg import FigureCanvasAgg
    fig.canvas.switch_backends(FigureCanvasAgg)
    w, h = fig.canvas.get_width_height()
    w, h = width or w, height or h
    fig.set_size_inches(w / fig.get_dpi(), h / fig.get_dpi())
    fig.canvas.draw()
    buf = fig.canvas.tostring_rgb()  # alternatively tostring_argb
    rgb = np.fromstring(buf, np.uint8).reshape(h, w, 3)
    # plt.close(fig)
    return rgb

  def save(self, path, **kwargs):
    self.fig.savefig(path, **kwargs)
    # plt.close(self.fig)

  def __del__(self):
    plt.close(self.fig)


def smooth(a, window=0.1):
  n = int(len(a) * window + 1)
  padded_sequence = np.concatenate(([a[0]]*(n//2), a, [a[-1]]*(n//2)))
  return np.convolve(np.ones(n)/n, padded_sequence, mode='valid')

def plot_percentile(ys):
  x = range(ys.shape[1])
  f = Figure()
  f.ax.plot(x, np.nanmedian(ys, axis=0))
  ya = np.nanpercentile(ys, 25, axis=0)
  yb = np.nanpercentile(ys, 75, axis=0)
  f.ax.fill_between(x, ya, yb, alpha=0.25)
  return f

def mean_ci90(data, n):
  tval = [6.314, 2.920, 2.353, 2.132, 2.015, 1.943, 1.895]
  f = tval[n-1] / np.sqrt(n)
  ci = np.nanstd(data, axis=0) * f
  return ci

def plot_mean_half_std(f, ys, label=None, xmul=1):
  print(f"DEBUG: label:{label}")
  if label == "SAC_naive":
    col = 'lightpink'
  elif label == "SAC":
    col = 'orange'
  elif label == "SAC_undelayed":
    col = 'deepskyblue'
  elif label == "DC/AC":
    col = 'limegreen'
  elif label == "RTAC":
    col = 'silver'
  ys = np.asarray([smooth(y, 0.1) for y in ys])
  m = np.nanmean(ys, axis=0)
  x = np.arange(len(m)) * xmul
  f.ax.plot(x, m, label=label, color=col)
  std = 0.5 * np.nanstd(ys, axis=0)
  f.ax.fill_between(x, m-std, m+std, alpha=0.25, color=col)

def plot_mean_ci90(f, ys, label=None, xmul=1):
  print(f"DEBUG: label:{label}")
  #if label == "SAC_naive":
  #  col = 'lightpink'
  if label == "SAC":
    col = 'deepskyblue'
  elif label == "SAC_undelayed":
    col = 'lightpink'
  elif label == "DC/AC":
    col = 'limegreen'
  elif label == "RTAC":
    col = 'orange'
  else:
    raise ValueError("unknown label")
  ys = np.asarray([smooth(y, 0.1) for y in ys])
  m = np.nanmean(ys, axis=0)
  x = np.arange(len(m)) * xmul
  f.ax.plot(x, m, label=label, color=col)
  ci = mean_ci90(ys, len(ys))
  f.ax.fill_between(x, m-ci, m+ci, alpha=0.25, color=col)

def plot_mean_conf95(f, ys, label=None, xmul=1):
  """https://en.wikipedia.org/wiki/Confidence_interval#Basic_steps"""
  ys = np.asarray([smooth(y, 0.1) for y in ys])
  m = np.nanmean(ys, axis=0)
  x = np.arange(len(m)) * xmul
  f.ax.plot(x, m, label=label)
  conf = 1.96 * np.nanstd(ys, axis=0) / np.sqrt(len(ys))
  f.ax.fill_between(x, m-conf, m+conf, alpha=0.25)

api = wandb.Api()

def preproc_return(r):
  xprev = 0.
  for x in r:
    if np.isnan(x) or x == 'NaN':
      x = xprev
    yield x
    xprev = x

def get_returns(entity='drl', proj='delay', **kwargs):
  query = [{"config." + k.replace("._", ".+"): v} for k, v in flatten_dict(kwargs, sep='.').items()]

  mongo_db_query = {"$and": [
    {"$or": [
      {"state": "finished"},
      {"state": "running"},
    ]},
  *query]}

  # print("Query:", mongo_db_query)
  runs = api.runs(entity + "/" + proj, mongo_db_query)
  # for r in runs:
      # print(r.id)

  if not runs:
    return []
  returns = [r.history(samples=10000).returns_test for r in runs]
  min_len = min(len(r) for r in returns)
  returns = [r[:min_len] for r in returns]
  returns = [list(preproc_return(r)) for r in returns]
  assert all([isinstance(x, float) for r in returns for x in r]), f"{returns}"
  return np.array(returns)


def compare():
  envs = ("Humanoid-v2", "Ant-v2", "HalfCheetah-v2", "Walker2d-v2", "Hopper-v2", "Reacher-v2")
  sub_envs = ("Ant-v2", "HalfCheetah-v2", "Walker2d-v2")
  # 0303 2323 (0, 1, 0, 1), (0, 2, 0, 1), (0, 1, 0, 2), (1, 2, 1, 2), (0, 3, 0, 3)
  gc = config.gc  # git commit count
  for env_id in envs:
    env_dict = dict(id=env_id, frame_skip=0, min_action_delay=config.min_act_delay, sup_action_delay=config.max_act_delay, min_observation_delay=config.min_obs_delay, sup_observation_delay=config.max_obs_delay)
    rets = {}
    if env_id in sub_envs:
        rets["SAC"] = get_returns(git=dict(count={"$gte": gc}), Agent=dict(_="agents.sac:Agent", Model=dict(tbmdp=None)), Env=env_dict)
        #rets["SAC_naive"] = get_returns(git=dict(count={"$gte": gc}), Agent=dict(_="agents.sac:Agent", Model=dict(tbmdp=True)), Env=env_dict)
    else:
        rets["SAC"] = get_returns(git=dict(count={"$gte": gc}), Agent=dict(_="agents.sac:Agent"), Env=env_dict)
    rets["DC/AC"] = get_returns(git=dict(count={"$gte": gc}), Agent=dict(_="agents.drtac:Agent", rtac=False), Env=env_dict)
    rets["RTAC"] = get_returns(git=dict(count={"$gte": gc}), Agent=dict(_="agents.drtac:Agent", rtac=True), Env=env_dict)
    #rets["SAC_undelayed"] = get_returns(git=dict(count={"$gte": gc}), Agent=dict(_="agents.sac_undelayed:Agent"), Env=env_dict)


    print('For', env_id, 'found\n' + ',\n'.join(f'  {len(v)} experiments for {k}' for k, v in rets.items()) + '.')

    # f = Figure((6, 4), 300)
    f = Figure((4, 3), 300)
    [plot_mean_ci90(f, r, xmul=0.002, label=lab) for lab, r in rets.items()]

    if env_id == "Reacher-v2":
      # f.ax.legend(("JSAC", "SAC", "SAC (no delay)", "SAC (no delay, normalized)"))
      f.ax.legend(rets.keys(), facecolor="white", loc="lower right")
    plt.title(env_id)
    plt.grid(color="white")
    plt.ticklabel_format(style='sci', axis='x', scilimits=(0,0))
    plt.ylabel('average return')
    plt.xlabel('million steps')
    plt.tight_layout()
    f.save(env_id + ".png")


compare()

"""
To concatenate the plots run
convert Ant-v2.png HalfCheetah-v2.png Walker2d-v2.png +append s.png && convert Hopper-v2.png Humanoid-v2.png Reacher-v2.png +append t.png && convert s.png t.png -append st.png; rm s.png t.png
"""

